Viral Lattice Theory: A Biophysical Framework for Collective Virion Motion

Viral Lattice Theory develops a testable framework for collective motion and mechanical response of virions and virus-like particles (VLPs) in viscoelastic environments. Its central problem is observational ambiguity: distinct interparticle forces, material relaxation processes, and hydrodynamic couplings can produce similar particle trajectories or equilibrium measurements. We ask which additional measurements can distinguish these mechanisms. Combining lattice dynamics, stochastic mechanics, and linear response theory, the framework derives memory-dependent forces and, under thermal-equilibrium assumptions, fluctuation-dissipation-consistent noise. Explicit observation models account for finite camera exposure and support parameter-identifiability tests and experimental design. In a synthetic response-fluctuation benchmark, models with matching equilibrium covariance and nearly matching response magnitude differ by approximately 28 degrees in response phase and 40% in spectral density at a selected crossover, demonstrating the discriminating value of complementary observables. A crystal-response example uses satellite tobacco mosaic virus geometry and published acoustic summaries to calibrate a spectral peak and test a separately reserved linewidth. An HPV-inspired VLP model extends the framework to classical stochastic transport between intact, reversibly deformed, and damaged structural states, illustrating recovery and delayed damage after delivery. Path-survival and driven-cycle calculations distinguish transient loading from sustained nonequilibrium behavior. A separate viral-phonon quantization postulate is presented as a conditional quantum extension, not an established biological effect. The results provide synthetic and conditional comparisons that specify experimentally testable distinctions.

==> anc/VLP_STMV_crystal_benchmark.py <==
"""STMV-inspired crystal response from published summaries (Python 3 + NumPy).

The reserved crystal linewidth is accessed only by assess_reserved(), after
predict() has completed. Inputs are read from the adjacent JSON file. The
packing is documented; the contact network and uncertainty laws are assigned.
No atomistic force constants, raw spectra or registered crystal orientations
are supplied by this calculation.
"""
import argparse
import itertools
import json
import math
from pathlib import Path
import numpy as np


def inputs():
    return json.loads(Path(__file__).with_name('VLP_STMV_crystal_inputs.json').read_text())


def halfwidth_rate(peak, width):
    """Return gamma/(2*pi), from positive DHO peak and exact peak FWHM.

    All arguments use the same frequency unit. This matches line summaries,
    not the original Lorentzian regression on the unavailable raw records.
    """
    peak, width = np.asarray(peak), np.asarray(width)
    root = np.sqrt(4*peak**4 + 4*peak**2*width**2 - width**4)
    value = (4*peak**2*width**2-width**4)/(root+2*peak**2)
    return np.sqrt(value)


def fwhm_from_rate(peak, rate):
    a = rate*np.sqrt(peak**2+rate**2/4)
    return np.sqrt(peak**2+a)-np.sqrt(peak**2-a)


def bonds(cell):
    a,b,c = np.asarray(cell, float)
    # One representative per opposite pair: 4 body diagonals and 3 axes.
    d = np.array([[a/2,s*b/2,t*c/2] for s,t in itertools.product([-1,1],repeat=2)]
                 + [[a,0,0],[0,b,0],[0,0,c]],float)
    return d


def tangent(k,cell,ratio):
    d=bonds(cell);n=d/np.linalg.norm(d,axis=1)[:,None]
    weights=np.r_[np.ones(4),np.full(3,ratio)]
    return np.einsum('e,ei,ej->ij',2*weights*(1-np.cos(d@k)),n,n)


def longitudinal(k,cell,ratio):
    eigenvalues,eigenvectors=np.linalg.eigh(tangent(k,cell,ratio))
    direction=np.asarray(k)/np.linalg.norm(k)
    visibility=(direction@eigenvectors)**2
    idx=int(np.argmax(visibility))
    return float(eigenvalues[idx]),float(visibility[idx]),eigenvalues,visibility


def predict(data,n=65536,seed=20261104):
    # Deliberately do not read the reserved dictionary in this function.
    ca,op,sc=data['calibration'],data['optics'],data['assigned_scenarios']
    rng=np.random.default_rng(seed);z=rng.standard_normal((n,4))
    nb=rng.uniform(*op['buffer_index_bounds_assigned'],n)
    rows=[];central=None;broad_envelopes=[]
    for r1,r2 in itertools.product(sc['correlations_peak_index_and_buffer_peak_width'],repeat=2):
        fc=ca['crystal_peak_GHz_mean']+ca['crystal_peak_GHz_sd']*z[:,0]
        nc=op['crystal_index_mean']+op['crystal_index_sd']*(r1*z[:,0]+np.sqrt(1-r1*r1)*z[:,1])
        fb=ca['buffer_peak_GHz_mean']+ca['buffer_peak_GHz_sd']*z[:,2]
        gb=ca['buffer_fwhm_GHz_mean']+ca['buffer_fwhm_GHz_sd']*(r2*z[:,2]+np.sqrt(1-r2*r2)*z[:,3])
        assert np.all(fc>0) and np.all(nc>0) and np.all(gb>0)
        rateb=halfwidth_rate(fb,gb);ratec=rateb*(nc/nb)**2
        predicted=fwhm_from_rate(fc,ratec)
        lo,mid,hi=np.quantile(predicted,[.025,.5,.975])
        rows.append(dict(correlation_crystal_peak_index=r1,correlation_buffer_peak_width=r2,
                         interval_GHz=[float(lo),float(hi)],median_GHz=float(mid)))
        for index in sc['broader_buffer_index_bounds_assigned']:
            broad_rate=rateb*(nc/index)**2
            broad_envelopes.append(np.quantile(fwhm_from_rate(fc,broad_rate),[.025,.975]))
        if r1==0 and r2==0:central=(predicted,fc,nc,ratec)
    pred,fc,nc,ratec=central
    # Monotonicity in buffer index bounds the fixed-index interval envelope.
    broad_interval=[float(min(v[0] for v in broad_envelopes)),float(max(v[1] for v in broad_envelopes))]
    nominal_nc=op['crystal_index_mean'];nominal_nb=sum(op['buffer_index_bounds_assigned'])/2
    fb=ca['buffer_peak_GHz_mean'];gb=ca['buffer_fwhm_GHz_mean'];fc0=ca['crystal_peak_GHz_mean']
    rc=float(halfwidth_rate(fb,gb))*(nominal_nc/nominal_nb)**2
    nominal=float(fwhm_from_rate(fc0,rc))
    q=4*np.pi*nominal_nc/op['vacuum_wavelength_nm'] # nm^-1
    cell=np.array(data['packing']['conventional_cell_nm']);a,b,c=cell
    directional=[]
    for ratio in sc['axial_to_diagonal_stiffness_ratios']:
        h,_,_,_=longitudinal([q,0,0],cell,ratio)
        km=(2*np.pi*1e9)**2*(fc0**2+rc**2/2)/h
        predictions={}
        for name,d in [('100',[1,0,0]),('010',[0,1,0]),('001',[0,0,1]),('111',[1,1,1])]:
            d=np.array(d,float);d/=np.linalg.norm(d)
            eig,weight,_,_=longitudinal(q*d,cell,ratio)
            f2=km*eig/(2*np.pi*1e9)**2-rc**2/2
            predictions[name]=dict(peak_GHz=float(np.sqrt(f2)),longitudinal_weight=weight)
        directional.append(dict(ratio=ratio,kappa_over_effective_mass_per_s2=float(km),
                                assigned_calibration_direction='100',predictions=predictions))
    # Propagate stochastic calibration inputs and a separate bounded cell perturbation.
    sample_count=min(n,8192);directional_bands=[]
    scales=[np.ones(3)]+[np.array(x) for x in itertools.product(sc['cell_scale_bounds'],repeat=3)]
    for ratio in sc['axial_to_diagonal_stiffness_ratios']:
        for name,d in [('010',[0,1,0]),('001',[0,0,1]),('111',[1,1,1])]:
            d=np.array(d,float);d/=np.linalg.norm(d);bounds=[]
            for scale in scales:
                cs=cell*scale;qq=4*np.pi*nc[:sample_count]/op['vacuum_wavelength_nm']
                xx=cs[0]/2;yy=cs[1]/2;zz=cs[2]/2;ll2=xx*xx+yy*yy+zz*zz
                # Exact [100] longitudinal stiffness with normalized diagonal coefficient.
                hx=8*(1-np.cos(qq*xx))*xx*xx/ll2+2*ratio*(1-np.cos(qq*cs[0]))
                # Eigensolve all sample wavevectors in this assigned orientation.
                ds=bonds(cs);ns=ds/np.linalg.norm(ds,axis=1)[:,None];ww=np.r_[np.ones(4),np.full(3,ratio)]
                coeff=2*ww*(1-np.cos(qq[:,None]*(ds@d)[None,:]))
                matrices=np.einsum('ne,ei,ej->nij',coeff,ns,ns)
                vals,vecs=np.linalg.eigh(matrices);vis=np.einsum('i,nij->nj',d,vecs)**2
                choose=vis.argmax(axis=1);hd=vals[np.arange(sample_count),choose]
                f2=(fc[:sample_count]**2+ratec[:sample_count]**2/2)*hd/hx-ratec[:sample_count]**2/2
                assert np.all(f2>0)
                bounds.append(np.quantile(np.sqrt(f2),[.025,.5,.975]))
            directional_bands.append(dict(ratio=ratio,direction=name,lower_GHz=float(np.min(np.array(bounds)[:,0])),
                                         upper_GHz=float(np.max(np.array(bounds)[:,2])),
                                         meaning='Envelope of central 95% calibration-propagation intervals over the centre and corners of assigned independent +/-1% cell-edge ranges.'))
    result=dict(status='Published-summary-anchored conditional benchmark; no full raw-spectrum or atomic-contact fit.',
        samples=n,seed=seed,packing=data['packing'],q_backscatter_per_nm=float(q),
        primitive_site_volume_nm3=float(a*b*c/2),nearest_body_diagonal_nm=float(np.linalg.norm(cell/2)),
        nominal_prediction_GHz=nominal,central_interval_GHz=[float(x) for x in np.quantile(pred,[.025,.975])],
        correlation_scenarios=rows,correlation_envelope_GHz=[min(r['interval_GHz'][0] for r in rows),max(r['interval_GHz'][1] for r in rows)],
        broader_buffer_index_sensitivity=dict(bounds=sc['broader_buffer_index_bounds_assigned'],interval_GHz=broad_interval,
            meaning='Envelope of central 95% input-propagation intervals at both index endpoints and all nine declared correlation scenarios; not an empirical confidence interval.'),
        pole_approximation_GHz=float(gb*(nominal_nc/nominal_nb)**2),
        effective_viscous_diffusivity_m2_per_s=float(2*np.pi*float(halfwidth_rate(fb,gb))*1e9/(4*np.pi*nominal_nb/(op['vacuum_wavelength_nm']*1e-9))**2),
        nominal_crystal_rate_GHz=rc,directional_scenarios=directional,directional_intervals=directional_bands,
        uncertainty_meaning=sc['interpretation'],future_spectral_fit_error_included=False,
        directional_record='Tabulated centres belong to the branch with largest longitudinal density weight. An unresolved measured multiplet uses the full weighted spectrum.',
        reserved_used_for_calibration=False)
    return result


def assess_reserved(prediction,reserved):
    # A compatibility summary, not a calibrated hypothesis-test p-value.
    return dict(measured_fwhm_GHz=reserved['crystal_fwhm_GHz_mean'],reported_sd_GHz=reserved['crystal_fwhm_GHz_sd'],
        predicted_to_measured_ratio=prediction['nominal_prediction_GHz']/reserved['crystal_fwhm_GHz_mean'],
        measured_mean_within_assigned_prediction_envelope=prediction['correlation_envelope_GHz'][0]<=reserved['crystal_fwhm_GHz_mean']<=prediction['correlation_envelope_GHz'][1],
        interpretation='The specified attenuation-transfer reference underpredicts the reserved width. This does not identify a unique dissipation or memory mechanism; fit covariance and raw spectra are unavailable.')


def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--samples',type=int,default=65536)
    parser.add_argument('--seed',type=int,default=20261104);args=parser.parse_args()
    if args.samples<4096:parser.error('Use at least 4096 samples.')
    data=inputs();result=predict(data,args.samples,args.seed)
    result['reserved_assessment']=assess_reserved(result,data['reserved'])
    print(json.dumps(result,indent=2,allow_nan=False))


if __name__=='__main__':main()


==> anc/VLP_STMV_crystal_inputs.json <==
{
  "status": "Published-summary anchors plus explicitly assigned structural and uncertainty scenarios; no raw-spectrum fit.",
  "packing": {
    "space_group": "I222",
    "conventional_cell_nm": [17.427, 19.177, 20.250],
    "fractional_centres": [[0.0, 0.0, 0.0], [0.5, 0.5, 0.5]],
    "virions_per_conventional_cell": 2,
    "source": "Larson, Day and McPherson (2014), Table 1, room-temperature reference; PDB 1A34 context.",
    "doi": "10.1107/S1399004714013789",
    "boundary": "Documented reference packing, not a demonstrated match to the individual acoustic crystals. No atomic contact energies are extracted."
  },
  "optics": {"vacuum_wavelength_nm": 532.0, "geometry": "backscattering", "crystal_index_mean": 1.55, "crystal_index_sd": 0.03,
    "buffer_index_bounds_assigned": [1.33, 1.35]},
  "calibration": {"crystal_peak_GHz_mean": 11.2, "crystal_peak_GHz_sd": 0.2,
    "buffer_peak_GHz_mean": 8.0, "buffer_peak_GHz_sd": 0.05,
    "buffer_fwhm_GHz_mean": 1.33, "buffer_fwhm_GHz_sd": 0.07},
  "reserved": {"crystal_fwhm_GHz_mean": 2.69, "crystal_fwhm_GHz_sd": 0.06},
  "acoustic_source": {"doi": "10.1529/biophysj.107.109033", "location": "Stephanidis et al. (2007), Brillouin results and Figure 2", "reported_uncertainty": "Standard deviations across different crystals; sample count and joint fit covariance unavailable here.", "refractive_index": "Reported from scattering-geometry comparisons; not an independent validation of a speed derived from that index.", "preparation": "Wet orthorhombic crystals retained mother liquor. Exact acoustic measurement temperature and full mother-liquor composition are not assigned from the paper's separate dilute-solution preparation.", "observation_scope": "Unit-peak line summaries; absolute intensity, future spectral-fit error and a joint raw-spectrum likelihood are not calibrated."},
  "assigned_scenarios": {"axial_to_diagonal_stiffness_ratios": [0.25, 1.0, 4.0],
    "cell_scale_bounds": [0.99, 1.01], "correlations_peak_index_and_buffer_peak_width": [-0.8, 0.0, 0.8],
    "broader_buffer_index_bounds_assigned": [1.30, 1.45],
    "interpretation": "Gaussian propagation scenarios for reported marginal deviations; uniform bounded buffer index. These are not fitted posteriors or empirical confidence intervals."}
}


==> anc/VLP_complementary_measurement_design.py <==
"""Synthetic complementary-measurement design (Python 3 plus NumPy).

Uses the calibration/scenario laws of the existing uncertainty benchmark.
The frequency score is a moment-based screening criterion, not a calibrated
model-selection test or an estimate of Jensen--Shannon information. No HPV
or CCMV data are fitted. Dimensionless frequency is omega*c_star/k_star.
"""
import argparse
import json
import math
import numpy as np


def parameters(n, seed):
    rng = np.random.default_rng(seed)
    kgrid = np.linspace(.8, 1.2, 20001)
    density = np.exp(-.5*((1/kgrid-1)/.02)**2)
    cdf = np.r_[0., np.cumsum((density[1:]+density[:-1])*np.diff(kgrid)/2)]
    cdf /= cdf[-1]
    return (np.interp(rng.random(n), cdf, kgrid), rng.uniform(.95, 1.05, n),
            rng.uniform(1.9, 2.1, n), rng.uniform(.2375, .2625, n),
            rng.uniform(1.9, 2.1, n))


def curves(frequencies, pars):
    k, c, kap, ta, tb = pars
    means, variances = [], []
    for w in frequencies:
        phases = [np.degrees(np.arctan2(w*c, k))]
        for tau in [ta, tb]:
            u = w*tau
            phases.append(np.degrees(np.arctan2(w*(c+kap*tau/(1+u*u)),
                                                 k+kap*u*u/(1+u*u))))
        means.append([float(x.mean()) for x in phases])
        # Independent future phase error has variance 4 deg^2; uniform
        # residual calibration offset [-1,1] has variance 1/3 deg^2.
        variances.append([float(x.var(ddof=0)+4+1/3) for x in phases])
    means, variances = np.array(means), np.array(variances)
    pair_scores = np.array([abs(means[:,i]-means[:,j])/np.sqrt(variances[:,i]+variances[:,j])
                            for i,j in [(0,1),(0,2),(1,2)]]).T
    return means, variances, pair_scores.min(axis=1)


def quartic(b):
    saddle = (b-math.sqrt(b*b-4))/2
    spinodal = (b-math.sqrt(b*b-3))/3
    energy = lambda s: s*s/2-b*s**3/3+s**4/4
    return dict(b=b, saddle_s=saddle, barrier_over_Estar=energy(saddle),
                spinodal_s=spinodal, spinodal_force_scaled=spinodal-b*spinodal**2+spinodal**3,
                origin_stiffness_scaled=1.)


def run(n=16384, grid=241):
    frequencies = np.geomspace(.05, 20, grid)
    batches = []
    for seed in [20261103, 20262112, 20263121, 20264130]:
        mu, var, score = curves(frequencies, parameters(n, seed))
        i = int(score.argmax())
        batches.append(dict(seed=seed, best_frequency=float(frequencies[i]),
                            best_score=float(score[i]), best_index=i))
    pars = parameters(n*4, 20265139)
    mu, var, score = curves(frequencies, pars)
    idx = int(score.argmax())
    # Check a refined frequency grid, using exactly the same draws.
    fine = np.geomspace(.05, 20, 2*grid-1)
    _, _, fine_score = curves(fine, pars)
    j = int(fine_score.argmax())
    # A two-channel offset example in whitened units.
    B = np.ones((2,1));projector=np.eye(2)-B@np.linalg.pinv(B)
    delta=np.array([1.,0.]);retained=float(delta@projector@delta)
    result = dict(status='Assigned conditional design; no measured viral data fitted.',
        dependencies='Python 3 and NumPy', models=['M0','A','B'],
        criterion='Minimum pairwise absolute mean-phase difference / combined future-record standard deviation.',
        frequency_range=[.05,20], frequencies=frequencies.tolist(),
        mean_phases_degrees=mu.tolist(), future_record_sd_degrees=np.sqrt(var).tolist(),
        screening_scores=score.tolist(), candidate_frequency=float(frequencies[idx]),
        candidate_score=float(score[idx]), candidate_mean_phases_degrees=mu[idx].tolist(),
        candidate_future_sd_degrees=np.sqrt(var[idx]).tolist(), batches=batches,
        refinement=dict(refined_candidate_frequency=float(fine[j]), refined_score=float(fine_score[j]),
                        log_frequency_shift=float(abs(math.log(fine[j]/frequencies[idx]))),
                        maximum_batch_score_spread=max(x['best_score'] for x in batches)-min(x['best_score'] for x in batches)),
        offset_projection=dict(single_channel_profiled_mean_contrast_squared=0.,
                               two_channel_unit_mean_contrast_squared=retained,
                               contrast_row=[1.,-1.], independent_noise_variance_multiplier=2.),
        nonlinear_shell_examples=[quartic(b) for b in [2.2,2.6]],
        evidence_boundary='A candidate in these assigned units is not a recommended physical HPV or CCMV frequency. Instrument band, load, preparation and time scale require independent constraints.')
    rho=math.sin(2*math.pi/5)
    jplus=np.array([[.45,.05],[.05,.45]])
    jminus=np.array([[.05,.45],[.45,.05]])
    joint_information=float(np.sum(.5*jplus*np.log(jplus/.25))
                            +np.sum(.5*jminus*np.log(jminus/.25)))
    result['joint_record_example']=dict(rho=rho, covariance_plus_scaled=[[1.,rho],[rho,1.]],
        covariance_minus_scaled=[[1.,-rho],[-rho,1.]], binary_law_plus=jplus.tolist(),
        binary_law_minus=jminus.tolist(), single_channel_information_nats=0.,
        joint_information_nats=joint_information,
        scope='Separate assigned reciprocal Brownian models; identical single-channel Gaussian laws, different joint laws.')
    assert abs(retained-.5)<1e-14
    assert result['refinement']['log_frequency_shift']<=2*math.log(frequencies[1]/frequencies[0])
    return result


if __name__ == '__main__':
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--draws-per-batch',type=int,default=16384)
    args=p.parse_args()
    if args.draws_per_batch<1024:p.error('Use at least 1024 draws per batch.')
    print(json.dumps(run(args.draws_per_batch),indent=2,allow_nan=False))


==> anc/VLP_quantum_feasibility_audit.py <==
"""Conditional quantum-mode audit for Viral Lattice Theory (Python 3 stdlib).

No measured HPV frequency, linewidth, preparation efficiency or detector
efficiency is inferred. The 55-nm guide is a separate synthetic reference.
Run directly to print a JSON report. Planck's and Boltzmann's constants have
exact defining SI values; DA is the tabulated atomic mass unit. The protein
mass, guide mechanics and counting examples are assigned inputs.
"""
import json
import math

H = 6.62607015e-34
HBAR = H / (2 * math.pi)
KB = 1.380649e-23
DA = 1.66053906892e-27


def thermal_occupation(f_hz, temperature_k):
    if f_hz <= 0 or temperature_k < 0:
        raise ValueError("Positive frequency and nonnegative temperature required")
    if temperature_k == 0:
        return 0.0
    x = H * f_hz / (KB * temperature_k)
    return 0.0 if x > 700 else 1.0 / math.expm1(x)


def single_phonon_moments(gamma_t, bath_occupation):
    """Thermal Markov channel, initially |1>; pure number dephasing is harmless here."""
    if gamma_t < 0 or bath_occupation < 0:
        raise ValueError("Nonnegative time and bath occupation required")
    survival = math.exp(-gamma_t)
    added = bath_occupation * (-math.expm1(-gamma_t))
    mean = survival + added
    factorial2 = 4 * survival * added + 2 * added**2
    return dict(gamma_t=gamma_t, mean_number=mean, factorial_moment2=factorial2,
                g2=factorial2 / mean**2 if mean else None,
                no_number_jump_probability=math.exp(-(1 + 3 * bath_occupation) * gamma_t))


def detected_g2(mean, factorial2, efficiency, poisson_background):
    """Independent vacuum loss and noninterfering Poisson background counts."""
    if mean <= 0 or not 0 <= efficiency <= 1 or poisson_background < 0:
        raise ValueError("Invalid count model")
    detected_mean = efficiency * mean + poisson_background
    if detected_mean == 0:
        raise ValueError("No detected counts")
    return (efficiency**2 * factorial2 + 2 * efficiency * mean * poisson_background
            + poisson_background**2) / detected_mean**2


def audit():
    mass = 20.23e6 * DA
    stiffness, drag, branch, tau, temperature = 9e-4, 1.5e-7, 1.2e-3, 5e-4, 300.0
    omega = math.sqrt(stiffness / mass)
    f = omega / (2 * math.pi)
    x = HBAR * omega / (KB * temperature)
    # Stable high-temperature expansion of (x/2)coth(x/2)-1.
    sym_relative_correction = x*x/12 - x**4/720 + x**6/30240
    a, b, c = drag * tau, drag + (stiffness + branch)*tau, stiffness
    disc = math.sqrt(b*b - 4*a*c)
    slow = -2*c / (b + disc)
    fast = -(b + disc) / (2*a)
    threshold = math.log1p(math.sqrt(2)-1)  # n_B = 1, in units of gamma_1^-1
    results = {
        "evidence_status": {
            "selected_preparation": "Vega et al. 2016, 48-hour HPV16 L1 VLPs, 298 K",
            "measured_collective_mode_frequency_hz": None,
            "measured_energy_relaxation_rate_per_s": None,
            "quantum_preparation_or_transduction_efficiency": None,
            "conclusion": "No preparation-specific quantum prediction is established by these inputs."
        },
        "separate_synthetic_guide": {
            "mass_kg": mass, "stiffness_n_per_m": stiffness, "drag_kg_per_s": drag,
            "branch_stiffness_n_per_m": branch, "material_time_s": tau,
            "temperature_k": temperature, "conservative_omega_per_s": omega,
            "conservative_f_hz": f, "formal_thermal_occupation": thermal_occupation(f, temperature),
            "formal_zero_point_length_m": math.sqrt(HBAR/(2*mass*omega)),
            "constant_drag_quality_ratio": mass*omega/drag,
            "symmetrized_variance_relative_quantum_correction": sym_relative_correction,
            "formal_ordered_sideband_contrast": -math.expm1(-x),
            "overdamped_material_poles_per_s": [slow, fast],
            "scope": "Conservative oscillator numbers are formal; real poles use the overdamped observation-band model, not a high-frequency fluid extrapolation."
        },
        "thermal_comparisons_at_298_k": {
            "occupation_at_assigned_21_8_ghz": thermal_occupation(21.8e9, 298),
            "frequency_for_occupation_below_one_hz": KB*298/H*math.log(2),
            "frequency_for_occupation_below_point_one_hz": KB*298/H*math.log(11),
            "scope": "Illustrative frequency comparisons; 21.8 GHz is not assigned to HPV."
        },
        "conditional_single_phonon_bath_occupation_one": {
            "antibunching_end_gamma_t": threshold,
            "moments": [single_phonon_moments(t, 1) for t in [0, .1, threshold, .5, 1]],
            "scope": "Resolved weak-bath Markov oscillator only; these are dimensionless times, not measured HPV lifetimes."
        },
        "counting_example": {
            "initial_number": 1, "conversion_and_detection_efficiency": .2,
            "independent_poisson_background_mean": .01,
            "predicted_detected_g2": detected_g2(1, 0, .2, .01),
            "scope": "Assigned ideal counting model, excluding detector dead time and afterpulsing."
        }
    }
    # Algebraic consistency checks; independent numerical checks are recorded with the manuscript review.
    assert abs(single_phonon_moments(threshold, 1)["g2"] - 1) < 2e-15
    assert all(abs(a*r*r+b*r+c) < 2e-15 for r in [slow, fast])
    assert single_phonon_moments(1, 0)["g2"] == 0
    assert abs(detected_g2(2, 8, .2, 0) - 2) < 1e-15
    return results


if __name__ == "__main__":
    print(json.dumps(audit(), indent=2, allow_nan=False))


==> anc/VLP_transport_state_benchmark.py <==
"""Synthetic VLP transport/delivery benchmark; no fitted HPV damage rates.

Run with Python 3 (standard library only):
  python VLP_transport_state_benchmark.py --output transport-result.json

Rates are per assigned time unit tau_T. Exact ensemble fractions and
continuous-time Gillespie paths use the same piecewise three-state law.
The damaged state is absorbing only within the stipulated observation.
"""
import argparse
import json
import math
import random
from pathlib import Path

STATES = ("N", "R", "D")
ARRIVAL = 2.0
END = 5.0
ON = (1.2, 0.4, 0.1)
OFF = (0.0, 0.6, 0.3)


def fractions_on(t, a=ON[0], b=ON[1], d=ON[2]):
    sigma = a + b + d
    h = 0.5 * math.sqrt(max(0.0, sigma * sigma - 4.0 * a * d))
    sh = math.sinh(h * t) / h if h > 1e-14 else t
    prefactor = math.exp(-0.5 * sigma * t)
    normal = prefactor * (math.cosh(h * t) + (0.5 * sigma - a) * sh)
    reversible = prefactor * a * sh
    return [normal, reversible, 1.0 - normal - reversible]


def holding_fractions(initial, duration, recovery_rate, damage_rate):
    """Continue a delivered population with no new N -> R transitions."""
    if duration < 0.0 or recovery_rate < 0.0 or damage_rate < 0.0:
        raise ValueError("Holding time and rates must be nonnegative.")
    pn, pr, pd = initial
    total = recovery_rate + damage_rate
    if total == 0.0:
        return list(initial)
    exited_r = pr * (-math.expm1(-total * duration))
    return [pn + recovery_rate / total * exited_r,
            pr - exited_r,
            pd + damage_rate / total * exited_r]


def fractions(t):
    if not 0.0 <= t <= END:
        raise ValueError("Time must lie in the declared observation window [0,5].")
    if t <= ARRIVAL:
        return fractions_on(t)
    _, b, d = OFF
    return holding_fractions(fractions_on(ARRIVAL), t - ARRIVAL, b, d)


def path(rng):
    state = "N"
    events = [[0.0, state]]
    for start, finish, rates in [(0.0, ARRIVAL, ON), (ARRIVAL, END, OFF)]:
        t = start
        a, b, d = rates
        while t < finish:
            choices = [("R", a)] if state == "N" else [("N", b), ("D", d)] if state == "R" else []
            total = sum(rate for _, rate in choices)
            if total == 0.0:
                break
            t += rng.expovariate(total)
            if t >= finish:
                break
            u = rng.random() * total
            acc = 0.0
            for destination, rate in choices:
                acc += rate
                if u < acc:
                    state = destination
                    events.append([t, state])
                    break
    return events


def state_at(events, t):
    return next(state for when, state in reversed(events) if when <= t)


def simulate(seed=20261102, particles=12, trials=20000):
    if particles < 1 or trials < 1:
        raise ValueError("particles and trials must be positive")
    rng = random.Random(seed)
    paths = [path(rng) for _ in range(particles)]
    check_rng = random.Random(seed + 1)
    counts = [0, 0, 0]
    for _ in range(trials):
        counts[STATES.index(state_at(path(check_rng), END))] += 1
    estimated = [c / trials for c in counts]
    exact = fractions(END)
    errors = [abs(a - b) for a, b in zip(estimated, exact)]
    standard_errors = [math.sqrt(p * (1.0 - p) / trials) for p in exact]
    if not all(e < 6.0 * se + 1.0 / trials for e, se in zip(errors, standard_errors)):
        raise AssertionError("Monte Carlo fractions exceed six-sigma sampling bounds")
    trace = [{"time_over_tau_T": t, "fractions_N_R_D": fractions(t)} for t in [i * END / 250 for i in range(251)]]
    delivered = fractions(ARRIVAL)
    hold = END - ARRIVAL
    controls = []
    for name, initial, rates in [
        ("continued_main", delivered, OFF),
        ("hold_damage_rate_at_transport_value", delivered, (0.0, OFF[1], ON[2])),
        ("reset_reversible_class_at_delivery", [delivered[0] + delivered[1], 0.0, delivered[2]], OFF),
    ]:
        final = holding_fractions(initial, hold, rates[1], rates[2])
        controls.append({
            "case": name,
            "holding_rates_a_b_d": rates,
            "initial_fractions_N_R_D": initial,
            "final_fractions_N_R_D": final,
            "additional_damaged_fraction_after_delivery": final[2] - delivered[2],
            "expected_damaged_count": particles * final[2],
            "damaged_count_standard_deviation": math.sqrt(particles * final[2] * (1.0 - final[2])),
            "probability_of_any_damaged_object": 1.0 - (1.0 - final[2]) ** particles,
        })
    return {
        "status": "synthetic finite-state benchmark; not a validated HPV shipping model",
        "states": {"N": "normal", "R": "reversibly deformed", "D": "long-lived damaged"},
        "time_unit": "assigned tau_T; no dimensional transport time inferred",
        "parameters": {"arrival": ARRIVAL, "observation_end": END, "on_rates_a_b_d": ON, "off_rates_a_b_d": OFF},
        "seed": seed,
        "particles": particles,
        "sample_paths": paths,
        "sample_classes_at_arrival": [state_at(p, ARRIVAL) for p in paths],
        "sample_classes_at_end": [state_at(p, END) for p in paths],
        "exact_fractions_at_arrival": fractions(ARRIVAL),
        "exact_fractions_at_end": exact,
        "exact_expected_counts_at_end": [particles * p for p in exact],
        "exact_trace": trace,
        "holding_controls": controls,
        "monte_carlo_trials": trials,
        "monte_carlo_final_fractions": estimated,
        "monte_carlo_standard_errors": standard_errors,
        "monte_carlo_absolute_errors": errors,
        "assumptions": ["identical independent objects", "piecewise prescribed rates", "no damaged-state recovery within window", "continued structural state across delivery", "no inference of rates from centre modes alone"],
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--seed", type=int, default=20261102)
    parser.add_argument("--particles", type=int, default=12)
    parser.add_argument("--trials", type=int, default=20000)
    parser.add_argument("--output", type=Path, default=Path("VLP_transport_result.json"))
    args = parser.parse_args()
    result = simulate(args.seed, args.particles, args.trials)
    args.output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf8")
    print(json.dumps({key: result[key] for key in ["status", "exact_fractions_at_arrival", "exact_fractions_at_end", "sample_classes_at_end", "monte_carlo_absolute_errors"]}, indent=2))


==> anc/VLP_uncertainty_identifiability_benchmark.py <==
"""Assigned passive-model uncertainty comparison; no experimental fitting.

Run with Python 3 (standard library only). Outputs JSON to stdout.
The variance-summary likelihood and all calibration/scenario distributions
are synthetic. The Monte Carlo stopping diagnostic is a numerical check,
not an experimental confidence statement or a JCGM compliance certificate.
"""
import argparse
import bisect
import cmath
import json
import math
import random
import statistics


def response(k, c, kap=0.0, tau=1.0, omega=1.0):
    return 1.0 / (k - 1j * omega * (c + kap * tau / (1 - 1j * omega * tau)))


def phase(h):
    return math.degrees(cmath.phase(h))


def quantile(sorted_values, p):
    loc = (len(sorted_values) - 1) * p
    lo = int(loc)
    hi = min(lo + 1, len(sorted_values) - 1)
    return sorted_values[lo] + (loc - lo) * (sorted_values[hi] - sorted_values[lo])


def posterior_grid(n):
    # Uniform k prior on [0.8,1.2]; likelihood of v_obs=1, sd=0.02,
    # with predicted equilibrium variance 1/k and known thermal scale 1.
    xs = [0.8 + 0.4 * i / (n - 1) for i in range(n)]
    ys = [math.exp(-0.5 * ((1 / k - 1) / 0.02) ** 2) for k in xs]
    cdf = [0.0]
    for i in range(1, n):
        cdf.append(cdf[-1] + 0.5 * (ys[i - 1] + ys[i]) * (xs[i] - xs[i - 1]))
    return xs, [v / cdf[-1] for v in cdf]


def invert(xs, cdf, p):
    i = min(max(bisect.bisect_left(cdf, p), 1), len(xs) - 1)
    return xs[i - 1] + (p - cdf[i - 1]) / (cdf[i] - cdf[i - 1]) * (xs[i] - xs[i - 1])


def batch(n, seed, xs, cdf):
    rng = random.Random(seed)
    out = {name: {'mean_record': [], 'future_record': []} for name in ['M0', 'A', 'B']}
    for _ in range(n):
        k = invert(xs, cdf, rng.random())
        c = rng.uniform(0.95, 1.05)
        kap = rng.uniform(1.9, 2.1)
        offset = rng.uniform(-1.0, 1.0)
        hs = {'M0': response(k, c),
              'A': response(k, c, kap, rng.uniform(0.2375, 0.2625)),
              'B': response(k, c, kap, rng.uniform(1.9, 2.1))}
        for name, h in hs.items():
            phi = phase(h) + offset
            out[name]['mean_record'].append(phi)
            out[name]['future_record'].append(phi + rng.gauss(0.0, 2.0))
    for records in out.values():
        for values in records.values():
            values.sort()
    return out


def run(tolerance=0.10):
    xs, cdf = posterior_grid(20001)
    xs2, cdf2 = posterior_grid(10001)
    grid_error = max(abs(invert(xs, cdf, p) - invert(xs2, cdf2, p))
                     for p in [0.025, 0.25, 0.5, 0.75, 0.975])
    levels = []
    for n in [16384, 32768, 65536, 131072]:
        batches = [batch(n, 20261103 + i * 1009, xs, cdf) for i in range(4)]
        spread = max(max(quantile(b[name][kind], p) for b in batches)
                     - min(quantile(b[name][kind], p) for b in batches)
                     for name in ['M0', 'A', 'B']
                     for kind in ['mean_record', 'future_record'] for p in [0.025, 0.975])
        levels.append({'draws_per_batch': n, 'largest_endpoint_spread_degrees': spread})
        if spread <= tolerance:
            break
    summaries = {}
    for name in ['M0', 'A', 'B']:
        summaries[name] = {}
        for kind in ['mean_record', 'future_record']:
            vals = sorted(v for b in batches for v in b[name][kind])
            summaries[name][kind] = {
                'mean_degrees': statistics.fmean(vals),
                'central_95_degrees': [quantile(vals, .025), quantile(vals, .975)]}
    nominal = {'M0': response(1, 1), 'A': response(1, 1, 2, .25), 'B': response(1, 1, 2, 2)}
    ans = {
        'status': 'Synthetic conditional comparison; no measured HPV data used.',
        'units': 'k*, c*, time*=c*/k*, kBT/(k* length*^2)=1; omega time*=1',
        'calibration': 'v_obs=1, known Gaussian standard error 0.02; mu_v=1/k',
        'distributions': {'k': 'posterior proportional to variance likelihood, uniform prior [0.8,1.2]',
                          'c': 'uniform [0.95,1.05]', 'kappa': 'uniform [1.9,2.1] for A/B',
                          'tau_A': 'uniform [0.2375,0.2625]', 'tau_B': 'uniform [1.9,2.1]',
                          'phase_offset_degrees': 'uniform [-1,1], same calibration variable across scenarios',
                          'future_phase_error_degrees': 'Gaussian mean 0, sd 2; drawn independently for each hypothetical record'},
        'nominal': {name: {'real_compliance': h.real, 'imag_compliance': h.imag,
                          'phase_degrees': phase(h), 'equilibrium_variance': 1.0}
                    for name, h in nominal.items()},
        'k_posterior_central_95': [invert(xs, cdf, p) for p in [.025, .975]],
        'k_profile_95_regular_cutoff': [1 / (1 + .02 * 1.959963984540054),
                                        1 / (1 - .02 * 1.959963984540054)],
        'posterior_grid_quantile_refinement_error': grid_error,
        'mc_convergence': levels,
        'mc_tolerance_degrees': tolerance,
        'mc_endpoint_check_passed': spread <= tolerance,
        'total_final_draws_per_scenario': 4 * n,
        'phase_summaries': summaries}
    assert grid_error < 1e-6
    assert ans['mc_endpoint_check_passed'], 'Increase MC draws before quoting endpoints.'
    assert summaries['B']['future_record']['central_95_degrees'][1] < summaries['A']['future_record']['central_95_degrees'][0]
    # Exact structural degeneracy of this chosen static calibration law.
    assert all(abs(1 / 1.0 - h['equilibrium_variance']) < 1e-14 for h in ans['nominal'].values())
    return ans


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--mc-tolerance-degrees', type=float, default=0.10)
    args = parser.parse_args()
    if args.mc_tolerance_degrees <= 0:
        parser.error('The numerical endpoint tolerance must be positive.')
    print(json.dumps(run(args.mc_tolerance_degrees), indent=2))

